An Interval Arithmetic for Robust Error Estimation

Interval arithmetic is a simple way to compute a mathematical expression to an arbitrary accuracy, widely used for verifying floating-point computations. Yet this simplicity belies challenges. Some inputs violate preconditions or cause domain errors. Others cause the algorithm to enter an infinite loop and fail to compute a ground truth. Plus, finding valid inputs is itself a challenge when invalid and unsamplable points make up the vast majority of the input space. These issues can make interval arithmetic brittle and temperamental. This paper introduces three extensions to interval arithmetic to address these challenges. Error intervals express rich notions of input validity and indicate whether all or some points in an interval violate implicit or explicit preconditions. Movability flags detect futile recomputations and prevent timeouts by indicating whether a higher-precision recomputation will yield a more accurate result. Andinput search restricts sampling to valid, samplable points, so they are easier to find. We compare these extensions to the state-of-the-art technical computing software Mathematica, and demonstrate that our extensions are able to resolve 60.3% more challenging inputs, return 10.2x fewer completely indeterminate results, and avoid 64 cases of fatal error.

==> data/ivaldemo.sh <==
#!/bin/bash


CORES=4

report=$(git rev-parse --abbrev-ref HEAD)-$(date "+%Y-%m-%d")



function convertdemo {
    echo "Converting user submitted data into benchmark suite"
    rm -rf "bench/demo"
    mkdir "bench/demo"
    racket infra/convert-demo.rkt "bench/demo" "infra/v10.json" "infra/v11.json" "infra/v12.json" "infra/v13.json"

    racket infra/sort-fpbench-exprs.rkt "bench/demo/v10.fpcore" "bench/demo/v10-s.fpcore"
    racket infra/sort-fpbench-exprs.rkt "bench/demo/v11.fpcore" "bench/demo/v11-s.fpcore"
    racket infra/sort-fpbench-exprs.rkt "bench/demo/v12.fpcore" "bench/demo/v12-s.fpcore"
    racket infra/sort-fpbench-exprs.rkt "bench/demo/v13.fpcore" "bench/demo/v13-s.fpcore"
    rm bench/demo/v10.fpcore bench/demo/v11.fpcore bench/demo/v12.fpcore bench/demo/v13.fpcore
}


function convertfpbench {
    rm -rf FPBench
    git clone https://github.com/FPBench/FPBench
    mkdir FPBench/converted
    for bench in FPBench/benchmarks/*; do
	name=$(basename "$bench" .fpcore)
	echo "Converting FPBench file $name"
	racket FPBench/transform.rkt --unroll 5 --skip-loops --expand-while* --expand-let* "$bench" "FPBench/converted/$name.fpcore"
	racket infra/sort-fpbench-exprs.rkt "FPBench/converted/$name.fpcore" "FPBench/converted/$name-s.fpcore"
	rm "FPBench/converted/$name.fpcore"
    done
}


function run {
  bench="$1"; shift
  name="$1"; shift
  seed=$(date "+%Y%j")
  
  echo "Running $name test with flags $@"
  rm -rf "reports/$name"
  racket "src/herbie.rkt" report \
      --num-iters 0 \
      --note "$name" \
      --profile \
      --debug \
      --seed "$seed" \
      --threads "$CORES" \
      "$@" \
      "$bench" "reports/$name"
}


function runAll {
    benchDir="$1"; shift
    outputDir="$1"; shift
    rm -rf reports
    mkdir -p reports
    
    dirs=""
    for bench in $benchDir; do
	name=$(basename "$bench" .fpcore)
	run "$bench" "$name" "$@"
	if [ "$?" -eq 0 ]; then
	    dirs="$dirs reports/$name";
	fi
    done
    
    racket infra/nightly.rkt reports/ $dirs
    echo "moving reports to $outputDir"
    rm -rf "$outputDir"
    mv reports "$outputDir"
}

function demo {
    convertdemo
    runAll "bench/demo/*" "$@"
}

function nightly {
    rm -rf "bench/demo"
    runAll "bench/*" "$@"
}


function fpbench {
    convertfpbench
    runAll "FPBench/converted/*" "$@"
}

function demoSearchDisabled {
    demo demoSearchDisabled --disable setup:search
}

function demoSearchEnabled {
    demo demoSearchEnabled --enable setup:search
}

function nightlySearchDisabled {
    nightly nightlySearchDisabled --disable setup:search
}

function nightlySearchEnabled {
    nightly nightlySearchEnabled --enable setup:search
}

function fpbenchSearchDisabled {
    fpbench fpbenchSearchDisabled --disable setup:search
}

function fpbenchSearchEnabled {
    fpbench fpbenchSearchEnabled --enable setup:search
}


for cmd in $@; do
    echo "Running $cmd"
    $cmd
done




